UTxO- vs account-based smart contract blockchain programming paradigms

We implement two versions of a simple but illustrative smart contract: one in Solidity on the Ethereum blockchain platform, and one in Plutus on the Cardano platform, with annotated code excerpts and with source code attached. We get a clearer view of the Cardano programming model in particular by introducing a novel mathematical abstraction which we call Idealised EUTxO. For each version of the contract, we trace how the architectures of the underlying platforms and their mathematics affects the natural programming styles and natural classes of errors. We prove some simple but novel results about alpha-conversion and observational equivalence for Cardano, and explain why Ethereum does not have them. We conclude with a wide-ranging and detailed discussion in the light of the examples, mathematical model, and mathematical results so far.

==> anc/Dockerfile <==
FROM ubuntu:focal
ENV PATH="/root/.local/bin:${PATH}"
RUN apt-get update && \
    apt-get install -y --no-install-recommends \
    g++ \
    gcc \
    libc6-dev \
    libffi-dev \
    libgmp-dev \
    make \
    xz-utils \
    zlib1g-dev \
    git \
    gnupg \
    netbase \
    libtinfo-dev \
    libssl-dev \
    curl \
    ca-certificates \
    libtinfo-dev \
    && rm -rf /var/lib/apt/lists/*
RUN curl -sSL https://get.haskellstack.org/ | sh
RUN mkdir plutus
WORKDIR plutus
RUN git clone https://github.com/input-output-hk/plutus.git
WORKDIR plutus
RUN git checkout 49c2df4f602cc85c8a40f8b30cb48602c9f922ad
WORKDIR ..
COPY plutus/ .
RUN stack build
CMD bash


==> anc/README.md <==
# Building and Running the Haskell/Plutus Code

You can either build manually or use ``Docker``.

## Manual Build

First, we need to get the correct version of ``Plutus``:

    cd plutus
    git clone https://github.com/input-output-hk/plutus.git
    cd plutus
    git checkout 6c368490
    cd ..

Then we can build using ``Stack``

    stack build

and run a simple test of the contract
(using a simulated "mock"-chain) with

    stack exec native

## Using Docker

We can build a suitable Docker image using

    docker build -f Dockerfile -t brunjlar/solidity-plutus:v1 .

Then start a container running a bash-shell

    docker run -it brunjlar/solidity-plutus:v1

From that shell, we can then also execute

    stack exec native

to run the mock-chain test of the contract.


==> anc/build-docker-image.sh <==
#!/usr/bin/bash
docker build -f Dockerfile -t brunjlar/solidity-plutus:v1 .


==> anc/plutus/app/native.hs <==
{-# LANGUAGE DataKinds         #-}
{-# LANGUAGE FlexibleContexts  #-}
{-# LANGUAGE MonoLocalBinds    #-}
{-# LANGUAGE OverloadedStrings #-}
{-# LANGUAGE TypeApplications  #-}

module Main
    ( main
    )  where

import Native
import Utils

main :: IO ()
main = do
    putStrLn "new"
    putStrLn ""
    showTrace native newTrace defaultDist

    putStrLn ""
    putStrLn "set price"
    putStrLn ""
    showTrace native setPriceTrace defaultDist

    putStrLn ""
    putStrLn "buy"
    putStrLn ""
    showTrace native buyTrace defaultDist

    putStrLn ""
    putStrLn "problem"
    putStrLn ""
    showTrace native problemTrace defaultDist

    putStrLn ""
    putStrLn "guarded buy"
    putStrLn ""
    showTrace native guardedBuyTrace defaultDist

    putStrLn ""
    putStrLn "guarded problem"
    putStrLn ""
    showTrace native guardedProblemTrace defaultDist

n :: Config
n = either error id $ evalTrace 
    @NativeSchema 
    @Text
    (newNative newParam)
    (handleBlockchainEvents w1) w1 

w1, w2 :: Wallet
w1 = Wallet 1
w2 = Wallet 2

newParam :: NewParam
newParam = NewParam
    { nStateChipName  = "NATIVE"
    , nTradedChipName = "TOKEN"
    , nPrice           = 100
    , nAmount          = 1000
    }

newTrace :: (MonadEmulator (TraceError Text) m) => ContractTrace NativeSchema Text m () ()
newTrace = do
    callEndpoint @"new" w1 newParam
    handleBlockchainEvents w1

setPriceTrace :: (MonadEmulator (TraceError Text) m) => ContractTrace NativeSchema Text m () ()
setPriceTrace = do
    callEndpoint @"new" w1 newParam
    handleBlockchainEvents w1
    callEndpoint @"set-price" w1 (n, 200)
    handleBlockchainEvents w1
    callEndpoint @"set-price" w2 (n, 0)
    handleBlockchainEvents w2

buyTrace :: (MonadEmulator (TraceError Text) m) => ContractTrace NativeSchema Text m () ()
buyTrace = do
    callEndpoint @"new" w1 newParam
    handleBlockchainEvents w1
    callEndpoint @"buy" w2 (n, 50)
    handleBlockchainEvents w2

problemTrace :: (MonadEmulator (TraceError Text) m) => ContractTrace NativeSchema Text m () ()
problemTrace = do
    callEndpoint @"new" w1 newParam
    handleBlockchainEvents w1
    callEndpoint @"set-price" w1 (n, 150)
    handleBlockchainEvents w1
    callEndpoint @"buy" w2 $ (n, 50)
    handleBlockchainEvents w2

guardedBuyTrace :: (MonadEmulator (TraceError Text) m) => ContractTrace NativeSchema Text m () ()
guardedBuyTrace = do
    callEndpoint @"new" w1 newParam
    handleBlockchainEvents w1
    callEndpoint @"guarded" w2 (n, 50, 100)
    handleBlockchainEvents w2

guardedProblemTrace :: (MonadEmulator (TraceError Text) m) => ContractTrace NativeSchema Text m () ()
guardedProblemTrace = do
    callEndpoint @"new" w1 newParam
    handleBlockchainEvents w1
    callEndpoint @"set-price" w1 (n, 150)
    handleBlockchainEvents w1
    callEndpoint @"guarded" w2 $ (n, 50, 100)
    handleBlockchainEvents w2


==> anc/plutus/solidity-plutus.cabal <==
cabal-version: 1.12

name:           solidity-plutus
version:        0.1.0.0
description:    Please see the README on GitHub at <https://github.com/githubuser/example#readme>
homepage:       https://github.com/githubuser/example#readme
bug-reports:    https://github.com/githubuser/example/issues
author:         Lars Bruenjes
maintainer:     lars.bruenjes@iohk.io
copyright:      2020 Lars Bruenjes
build-type:     Simple

library
  exposed-modules:
        Native
      , Utils
  other-modules:
  hs-source-dirs:
      src
  build-depends:
      base >=4.7 && <5
    , aeson
    , bytestring
    , containers
    , iots-export
    , language-plutus-core
    , lens
    , mtl
    , plutus-contract
    , plutus-emulator
    , plutus-playground-lib
    , plutus-tx
    , plutus-tx-plugin
    , plutus-use-cases
    , plutus-wallet-api
    , prettyprinter
    , row-types
    , text
  default-language: Haskell2010
  ghc-options: -Wall -fobject-code -fno-ignore-interface-pragmas -fno-omit-interface-pragmas

executable native
  main-is: native.hs
  other-modules:
  hs-source-dirs:
      app
  ghc-options: -Wall
  build-depends:
      base >=4.7 && <5
    , solidity-plutus
  default-language: Haskell2010


==> anc/plutus/src/Native.hs <==
{-# LANGUAGE CPP                        #-}
{-# LANGUAGE ConstraintKinds            #-}
{-# LANGUAGE DataKinds                  #-}
{-# LANGUAGE DeriveAnyClass             #-}
{-# LANGUAGE DeriveGeneric              #-}
{-# LANGUAGE DerivingStrategies         #-}
{-# LANGUAGE FlexibleContexts           #-}
{-# LANGUAGE GeneralizedNewtypeDeriving #-}
{-# LANGUAGE MultiParamTypeClasses      #-}
{-# LANGUAGE OverloadedStrings          #-}
{-# LANGUAGE RecordWildCards            #-}
{-# LANGUAGE ScopedTypeVariables        #-}
{-# LANGUAGE StandaloneDeriving         #-}
{-# LANGUAGE TemplateHaskell            #-}
{-# LANGUAGE TypeApplications           #-}
{-# LANGUAGE TypeFamilies               #-}
{-# LANGUAGE TypeOperators              #-}

{-# OPTIONS_GHC -Wno-unused-imports #-}

module Native
    ( NativeSchema
    , Config
    , NewParam (..)
    , native
    , newNative
    ) where

import           Language.PlutusTx.Prelude                         hiding (check)
import           Ledger
import qualified Ledger.Value                                      as Value
import           Ledger.Ada                                        (lovelaceValueOf)
import           Ledger.Constraints.TxConstraints
import           Ledger.Typed.Scripts
import           Ledger.Typed.Tx
import qualified Prelude                                           as P
import           Wallet.Typed.StateMachine               

import           Control.Lens                                      (makeClassyPrisms)
import           Control.Monad                                     (void)
import           Data.Text                                         (Text, pack)
import           Language.Plutus.Contract
import           Language.Plutus.Contract.StateMachine
import           Language.PlutusTx
import           Language.PlutusTx.Code                            (applyCode)
import           Language.PlutusTx.Coordination.Contracts.Currency (currencySymbol, forgeContract)
import           Ledger                                            (pubKeyHash)

-- bundle up capabilities that the contract needs to do its work
type HasNative s = ( HasWatchAddress s
                   , HasWriteTx s
                   , HasOwnPubKey s
                   , HasUtxoAt s
                   , HasTxConfirmation s
                   )

deriving instance Show Action

data NativeError =
      NSMError !(SMContractError Integer Action)
    | NError   !ContractError
    deriving Show

withError :: Contract s NativeError a -> Contract s Text a
withError = withContractError @_ @NativeError $ pack . show

client :: Config -> StateMachineClient Integer Action -- `Integer` and `Action` are the types of states and potential transitions of the state machine. 
client n = StateMachineClient
    { scInstance = inst n   
    , scChooser  = choose n
    }

data NewParam = NewParam
    { nStateChipName, nTradedChipName :: !TokenName   
    , nPrice, nAmount                 :: !Integer }

singletonValue :: Chip -> Integer -> Value
singletonValue MkChip{..} amount = Value.singleton cSymbol cName amount

#include "Native/Include.txt"

-- 'hasStateChip' checks whether a given value contains the state chip.
hasStateChip :: Config -> Value -> Bool
hasStateChip MkConfig{..} v = Value.valueOf v (cSymbol cStateChip) (cName cStateChip) == 1

-- p = token price, m = amount of tokens
priceValue :: Integer -> Integer -> Value 
priceValue p m = lovelaceValueOf $ m * p 

type NativeMachine = StateMachine Integer Action

-- boilerplace to bundle up what we've built
nativeMachine :: Config -> NativeMachine
nativeMachine n = StateMachine
    { smTransition = transition n
    , smCheck      = \_ _ _ -> True
    , smFinal      = const False    -- State machine has no terminating states. 
    }

validate :: Config -> ValidatorType NativeMachine
validate = mkValidator . nativeMachine

-- More boilerplate: compile from plain Haskell to Plutus Core.
inst :: Config -> StateMachineInstance Integer Action
inst n = StateMachineInstance
    { stateMachine = nativeMachine n
    , validatorInstance = validator @NativeMachine 
        ($$(compile [|| validate ||]) `applyCode` liftCode n)
         $$(compile [|| wrap ||])  
    }
  where
    wrap = wrapValidator @Integer @Action

stateChip :: Config -> Value
stateChip MkConfig{..} = Value.singleton (cSymbol cStateChip) (cName cStateChip) 1

-- intuitively `choose` takes all UTxOs for the contract address, and chooses one (or fails).  
-- It looks through the inputs and finds a unique one that has the state chip.
choose :: Config -> [OnChainState Integer Action] -> Either (SMContractError Integer Action) (OnChainState Integer Action)
choose n xs = case flip filter xs $ \(o, _) -> hasStateChip n $ txOutValue $ tyTxOutTxOut o of
    [s] -> Right s
    _   -> Left $ ChooserError "expected exactly one output containing id-token"

-- template haskell magic 
makeLift ''Chip
makeLift ''Config

makeIsData ''Chip
makeIsData ''Config
makeIsData ''Action

makeClassyPrisms ''NativeError

instance AsContractError NativeError where
    _ContractError = _NError

instance AsSMContractError NativeError Integer Action where
    _SMContractError = _NSMError

type NativeSchema = 
        BlockchainActions
    .\/ Endpoint "new"       NewParam
    .\/ Endpoint "set-price" (Config, Integer)
    .\/ Endpoint "buy"       (Config, Integer)
    .\/ Endpoint "guarded"   (Config, Integer, Integer)

type HasNativeSchema s =
    ( HasBlockchainActions s
    , HasEndpoint "new"       NewParam s
    , HasEndpoint "set-price" (Config, Integer) s
    , HasEndpoint "buy"       (Config, Integer) s
    , HasEndpoint "guarded"   (Config, Integer, Integer) s
    )

native :: forall s. HasNativeSchema s => Contract s Text ()
native = (new_ <|> price_ <|> buy_ <|> guarded_) >> native
  where
    new_     = endpoint @"new"       @_ @s >>= void . newNative
    price_   = endpoint @"set-price" @_ @s >>= uncurry setPrice
    buy_     = endpoint @"buy"       @_ @s >>= uncurry buy
    guarded_ = endpoint @"guarded"   @_ @s >>= \(n, m, p) -> guarded n m p

newNative :: HasNative s => NewParam -> Contract s Text Config
newNative NewParam{..} = do
    pkh <- pubKeyHash <$> ownPubKey -- `ownPubKey` is wrapped in the `Contract` monad.
    cur <- forgeContract pkh [(nStateChipName, 1), (nTradedChipName, nAmount)]
    let sym = currencySymbol cur  -- cur is more than a currency symbol, but we can extract the currency symbol from it
        n   = MkConfig
                { cIssuer     = pkh
                , cStateChip  = MkChip sym nStateChipName
                , cTradedChip = MkChip sym nTradedChipName
                }
    void $ runInitialise (client n) nPrice (stateChip n <> tradedChip n nAmount)
    return n

setPrice :: HasNative s => Config -> Integer -> Contract s Text ()
setPrice n p = 
    void $ withError $ runStep (client n) (SetPrice p)

buy   :: HasNative s => Config -> Integer -> Contract s Text ()
buy n m = void $ withError $ runStep (client n) (Buy m)


==> anc/plutus/src/Native/Include.txt <==
data Chip = MkChip  
  { cSymbol  :: !CurrencySymbol 
  , cName    :: !TokenName }

data Config = MkConfig
  { cIssuer                  :: !PubKeyHash
  , cTradedChip, cStateChip  :: !Chip }

tradedChip :: Config -> Integer -> Value
tradedChip MkConfig{..} n  =  singletonValue cTradedChip n

data Action = 
    SetPrice  !Integer              
  | Buy       !Integer

transition  :: Config -> State Integer -> Action 
            -> Maybe (TxConstraints Void Void, State Integer)
transition c s (SetPrice p)                    -- ACTION: set price to p
  | p < 0      =  Nothing                      -- p negative? ignore! 
  | otherwise  =  Just                         -- otherwise 
      ( mustBeSignedBy (cIssuer c)             -- issuer signed?
      , s{stateData = p})                      -- set new price!
transition c s (Buy m)                         -- ACTION: buy m chips
  | m <= 0     =  Nothing                      -- buy negative quantity? ignore!
  | otherwise  =  Just                         -- otherwise 
      ( mustPayToPubKey (cIssuer c) value'     -- issuer been paid?
      , s{stateValue = stateValue s - sold})   -- sell chips!
 where
  value'  =  lovelaceValueOf (m * stateData s)  -- final value buyer pays 
  sold    =  tradedChip c m                     -- no. chips buyer gets 

guarded  :: HasNative s => Config -> Integer -> Integer 
         -> Contract s Text ()
guarded c n maxPrice =
  void $ withError $ runGuardedStep (client c) (Buy n) $ 
  \_ p _ -> if p <= maxPrice then Nothing else Just () 


==> anc/plutus/src/Utils.hs <==
{-# LANGUAGE FlexibleContexts #-}
{-# LANGUAGE LambdaCase       #-}
{-# LANGUAGE MonoLocalBinds   #-}

module Utils
    ( AllUniqueLabels
    , Contract
    , ContractError
    , ContractTrace 
    , ContractTraceState
    , EmulatorAction
    , EmulatorState
    , InitialDistribution
    , MonadEmulator
    , NodeClientState
    , Output
    , Text
    , TokenName
    , TraceError
    , Value
    , Wallet (..)
    , callEndpoint
    , defaultDist
    , evalTrace
    , handleBlockchainEvents
    , pubKeyHash
    , runTrace'
    , showTrace
    , walletPubKey
    , walletStateBalance
    ) where
    

import Control.Lens
import Control.Monad
import Data.Map                         (toList)
import Data.Row
import Data.Text                        (Text, unpack)
import Text.Printf                      (printf)

import Language.Plutus.Contract.Request (Contract, ContractError)
import Language.Plutus.Contract.Schema  (Output)
import Language.Plutus.Contract.Trace
import Ledger.AddressMap                (fundsAt)
import Ledger.Crypto                    (pubKeyHash)
import Ledger.Value                     (TokenName, Value)
import Ledger.Tx                        (txOutValue, txOutTxOut)
import Wallet.Emulator.MultiAgent
import Wallet.Emulator.NodeClient       (clientIndex, NodeClientState)
import Wallet.Emulator.Wallet           (walletAddress, WalletEvent (..))

walletStateBalance :: Wallet -> NodeClientState -> Value
walletStateBalance w =
    foldMap (txOutValue . txOutTxOut) .
    view (clientIndex . fundsAt (walletAddress w))

runTrace' :: ( AllUniqueLabels (Output s) 
             , Forall (Output s) Semigroup
             , Forall (Output s) Monoid
             )
          => Contract s Text a 
          -> ContractTrace s Text (EmulatorAction (TraceError Text)) a () 
          -> InitialDistribution
          -> ( Either (TraceError Text) (ContractTraceState s (TraceError Text) a)
             , EmulatorState
             )
runTrace' s t d = let (x, y) = runTraceWithDistribution d s t in (either Left (Right . snd) x, y)

showTrace :: ( AllUniqueLabels (Output s) 
             , Forall (Output s) Semigroup
             , Forall (Output s) Monoid
             )
          => Contract s Text a 
          -> ContractTrace s Text (EmulatorAction (TraceError Text)) a () 
          -> InitialDistribution
          -> IO ()
showTrace c t d = do
    let (e, s) = runTrace' c t d

    putStrLn "Log:" 
    forM_ (s ^. emulatorLog) $ \case
        ChainEvent ce               -> putStrLn $ "chain event: " ++ show ce
        ChainIndexEvent w cie       -> putStrLn $ "chain index event (" ++ show (getWallet w) ++ "): " ++ show cie
        ClientEvent w nce           -> putStrLn $ "client event (" ++ show (getWallet w) ++ "): " ++ show nce
        WalletEvent w (WalletMsg m) -> putStrLn $ "wallet event (" ++ show (getWallet w) ++ "): " ++ unpack m
    putStrLn ""

    putStrLn "Balances:"
    let m = s ^. walletClientStates
    forM_ (toList m) $ \(w, n) -> do
        let b = walletStateBalance w n
        printf "%2d: %s\n" (getWallet w) (show b)
    putStrLn ""

    case e of
        Left err -> putStrLn $ "ERROR: " ++ show err
        Right _  -> putStrLn $ "NO ERROR"


==> anc/plutus/stack.yaml <==
resolver: lts-13.26

packages:
- .

extra-deps:
- plutus/iots-export/
- plutus/language-plutus-core/
- plutus/playground-common/
- plutus/plutus-contract/
- plutus/plutus-contract-tasty/
- plutus/plutus-emulator/
- plutus/plutus-ir/
- plutus/plutus-playground-lib/
- plutus/plutus-tx/
- plutus/plutus-tx-plugin/
- plutus/plutus-use-cases/
- plutus/plutus-wallet-api/
- git: https://github.com/input-output-hk/cardano-crypto.git
  commit: 3c5db489c71a4d70ee43f5f9b979fcde3c797f2a
- git: https://github.com/bitnomial/prometheus.git
  commit: 69e4cefeb7d04d61a54cb0ae9fd57e2de134badb
- git: https://github.com/target/row-types
  commit: 1e8d5e084ffd46f6c7842826a1f62c60820885df
- git: https://github.com/shmish111/servant-purescript.git
  commit: ece5d1dad16a5731ac22040075615803796c7c21
- composition-prelude-2.0.2.1
- jwt-0.9.0
- servant-subscriber-0.6.0.2
- tasty-hedgehog-0.2.0.0
- time-out-0.2@sha256:b9a6b4dee64f030ecb2a25dca0faff39b3cb3b5fefbb8af3cdec4142bfd291f2
- time-interval-0.1.1@sha256:7bfd3601853d1af7caa18248ec10b01701d035ac274a93bb4670fea52a14d4e8
- time-units-1.0.0@sha256:27cf54091c4a0ca73d504fc11d5c31ab4041d17404fe3499945e2055697746c1
extra-package-dbs: []
nix:
  packages: [zlib, gmp, openssl]

